The Carnegie Hubble Program: The Distance and Structure of the SMC as Revealed by Mid-infrared Observations of Cepheids

Using Spitzer observations of classical Cepheids we have measured the true average distance modulus of the SMC to be $18.96 \pm 0.01_{stat} \pm 0.03_{sys}$ mag (corresponding to $62 \pm 0.3$ kpc), which is $0.48 \pm 0.01$ mag more distant than the LMC. This is in agreement with previous results from Cepheid observations, as well as with measurements from other indicators such as RR Lyrae stars and the tip of the red giant branch. Utilizing the properties of the mid--infrared Leavitt Law we measured precise distances to individual Cepheids in the SMC, and have confirmed that the galaxy is tilted and elongated such that its eastern side is up to 20 kpc closer than its western side. This is in agreement with the results from red clump stars and dynamical simulations of the Magellanic Clouds and Stream.

==> 3Dmenu.js <==
////////////////////////////////////////////////////////////////////////////////
//
// (C) 2012, Alexander Grahn
//
// 3Dmenu.js
//
// version 20120301
//
////////////////////////////////////////////////////////////////////////////////
//
// 3D JavaScript used by media9.sty
//
// Extended functionality of the (right click) context menu of 3D annotations.
//
//  1.) Adds the following items to the 3D context menu:
//
//   * `Generate Default View'
//
//      Finds good default camera settings, returned as options for use with
//      the \includemedia command.
//
//   * `Get Current View'
//
//      Determines camera, cross section and part settings of the current view,
//      returned as `VIEW' section that can be copied into a views file of
//      additional views. The views file is inserted using the `3Dviews' option
//      of \includemedia.
//
//   * `Cross Section'
//
//      Toggle switch to add or remove a cross section into or from the current
//      view. The cross section can be moved in the x, y, z directions using x,
//      y, z and X, Y, Z keys on the keyboard and be tilted against and spun
//      around the upright Z axis using the Up/Down and Left/Right arrow keys.
//
//  2.) Enables manipulation of position and orientation of indiviual parts in
//      the 3D scene. Parts which have been selected with the mouse can be
//      moved around and rotated like the cross section as described above, as
//      well as scaled using the s and S keys.
//
// This work may be distributed and/or modified under the
// conditions of the LaTeX Project Public License, either version 1.3
// of this license or (at your option) any later version.
// The latest version of this license is in
//   http://www.latex-project.org/lppl.txt
// and version 1.3 or later is part of all distributions of LaTeX
// version 2005/12/01 or later.
//
// This work has the LPPL maintenance status `maintained'.
//
// The Current Maintainer of this work is A. Grahn.
//
// The code borrows heavily from Bernd Gaertners `Miniball' software,
// originally written in C++, for computing the smallest enclosing ball of a
// set of points; see: http://www.inf.ethz.ch/personal/gaertner/miniball.html
//
////////////////////////////////////////////////////////////////////////////////
//host.console.show();

//constructor for doubly linked list
function List(){
  this.first_node=null;
  this.last_node=new Node(undefined);
}
List.prototype.push_back=function(x){
  var new_node=new Node(x);
  if(this.first_node==null){
    this.first_node=new_node;
    new_node.prev=null;
  }else{
    new_node.prev=this.last_node.prev;
    new_node.prev.next=new_node;
  }
  new_node.next=this.last_node;
  this.last_node.prev=new_node;
};
List.prototype.move_to_front=function(it){
  var node=it.get();
  if(node.next!=null && node.prev!=null){
    node.next.prev=node.prev;
    node.prev.next=node.next;
    node.prev=null;
    node.next=this.first_node;
    this.first_node.prev=node;
    this.first_node=node;
  }
};
List.prototype.begin=function(){
  var i=new Iterator();
  i.target=this.first_node;
  return(i);
};
List.prototype.end=function(){
  var i=new Iterator();
  i.target=this.last_node;
  return(i);
};
function Iterator(it){
  if( it!=undefined ){
    this.target=it.target;
  }else {
    this.target=null;
  }
}
Iterator.prototype.set=function(it){this.target=it.target;};
Iterator.prototype.get=function(){return(this.target);};
Iterator.prototype.deref=function(){return(this.target.data);};
Iterator.prototype.incr=function(){
  if(this.target.next!=null) this.target=this.target.next;
};
//constructor for node objects that populate the linked list
function Node(x){
  this.prev=null;
  this.next=null;
  this.data=x;
}
function sqr(r){return(r*r);}//helper function

//Miniball algorithm by B. Gaertner
function Basis(){
  this.m=0;
  this.q0=new Array(3);
  this.z=new Array(4);
  this.f=new Array(4);
  this.v=new Array(new Array(3), new Array(3), new Array(3), new Array(3));
  this.a=new Array(new Array(3), new Array(3), new Array(3), new Array(3));
  this.c=new Array(new Array(3), new Array(3), new Array(3), new Array(3));
  this.sqr_r=new Array(4);
  this.current_c=this.c[0];
  this.current_sqr_r=0;
  this.reset();
}
Basis.prototype.center=function(){return(this.current_c);};
Basis.prototype.size=function(){return(this.m);};
Basis.prototype.pop=function(){--this.m;};
Basis.prototype.excess=function(p){
  var e=-this.current_sqr_r;
  for(var k=0;k<3;++k){
    e+=sqr(p[k]-this.current_c[k]);
  }
  return(e);
};
Basis.prototype.reset=function(){
  this.m=0;
  for(var j=0;j<3;++j){
    this.c[0][j]=0;
  }
  this.current_c=this.c[0];
  this.current_sqr_r=-1;
};
Basis.prototype.push=function(p){
  var i, j;
  var eps=1e-32;
  if(this.m==0){
    for(i=0;i<3;++i){
      this.q0[i]=p[i];
    }
    for(i=0;i<3;++i){
      this.c[0][i]=this.q0[i];
    }
    this.sqr_r[0]=0;
  }else {
    for(i=0;i<3;++i){
      this.v[this.m][i]=p[i]-this.q0[i];
    }
    for(i=1;i<this.m;++i){
      this.a[this.m][i]=0;
      for(j=0;j<3;++j){
        this.a[this.m][i]+=this.v[i][j]*this.v[this.m][j];
      }
      this.a[this.m][i]*=(2/this.z[i]);
    }
    for(i=1;i<this.m;++i){
      for(j=0;j<3;++j){
        this.v[this.m][j]-=this.a[this.m][i]*this.v[i][j];
      }
    }
    this.z[this.m]=0;
    for(j=0;j<3;++j){
      this.z[this.m]+=sqr(this.v[this.m][j]);
    }
    this.z[this.m]*=2;
    if(this.z[this.m]<eps*this.current_sqr_r) return(false);
    var e=-this.sqr_r[this.m-1];
    for(i=0;i<3;++i){
      e+=sqr(p[i]-this.c[this.m-1][i]);
    }
    this.f[this.m]=e/this.z[this.m];
    for(i=0;i<3;++i){
      this.c[this.m][i]=this.c[this.m-1][i]+this.f[this.m]*this.v[this.m][i];
    }
    this.sqr_r[this.m]=this.sqr_r[this.m-1]+e*this.f[this.m]/2;
  }
  this.current_c=this.c[this.m];
  this.current_sqr_r=this.sqr_r[this.m];
  ++this.m;
  return(true);
};
function Miniball(){
  this.L=new List();
  this.B=new Basis();
  this.support_end=new Iterator();
}
Miniball.prototype.mtf_mb=function(it){
  var i=new Iterator(it);
  this.support_end.set(this.L.begin());
  if((this.B.size())==4) return;
  for(var k=new Iterator(this.L.begin());k.get()!=i.get();){
    var j=new Iterator(k);
    k.incr();
    if(this.B.excess(j.deref()) > 0){
      if(this.B.push(j.deref())){
        this.mtf_mb(j);
        this.B.pop();
        if(this.support_end.get()==j.get())
          this.support_end.incr();
        this.L.move_to_front(j);
      }
    }
  }
};
Miniball.prototype.check_in=function(b){
  this.L.push_back(b);
};
Miniball.prototype.build=function(){
  this.B.reset();
  this.support_end.set(this.L.begin());
  this.mtf_mb(this.L.end());
};
Miniball.prototype.center=function(){
  return(this.B.center());
};
Miniball.prototype.radius=function(){
  return(Math.sqrt(this.B.current_sqr_r));
};

//functions called by menu items
function calc3Dopts () {
  //create Miniball object
  var mb=new Miniball();
  //auxiliary vector
  var corner=new Vector3();
  //iterate over all visible mesh nodes in the scene
  for(i=0;i<scene.meshes.count;i++){
    var mesh=scene.meshes.getByIndex(i);
    if(!mesh.visible) continue;
    //local to parent transformation matrix
    var trans=mesh.transform;
    //build local to world transformation matrix by recursively
    //multiplying the parent's transf. matrix on the right
    var parent=mesh.parent;
    while(parent.transform){
      trans=trans.multiply(parent.transform);
      parent=parent.parent;
    }
    //get the bbox of the mesh (local coordinates)
    var bbox=mesh.computeBoundingBox();
    //transform the local bounding box corner coordinates to
    //world coordinates for bounding sphere determination
    //BBox.min
    corner.set(bbox.min);
    corner.set(trans.transformPosition(corner));
    mb.check_in(new Array(corner.x, corner.y, corner.z));
    //BBox.max
    corner.set(bbox.max);
    corner.set(trans.transformPosition(corner));
    mb.check_in(new Array(corner.x, corner.y, corner.z));
    //remaining six BBox corners
    corner.set(bbox.min.x, bbox.max.y, bbox.max.z);
    corner.set(trans.transformPosition(corner));
    mb.check_in(new Array(corner.x, corner.y, corner.z));
    corner.set(bbox.min.x, bbox.min.y, bbox.max.z);
    corner.set(trans.transformPosition(corner));
    mb.check_in(new Array(corner.x, corner.y, corner.z));
    corner.set(bbox.min.x, bbox.max.y, bbox.min.z);
    corner.set(trans.transformPosition(corner));
    mb.check_in(new Array(corner.x, corner.y, corner.z));
    corner.set(bbox.max.x, bbox.min.y, bbox.min.z);
    corner.set(trans.transformPosition(corner));
    mb.check_in(new Array(corner.x, corner.y, corner.z));
    corner.set(bbox.max.x, bbox.min.y, bbox.max.z);
    corner.set(trans.transformPosition(corner));
    mb.check_in(new Array(corner.x, corner.y, corner.z));
    corner.set(bbox.max.x, bbox.max.y, bbox.min.z);
    corner.set(trans.transformPosition(corner));
    mb.check_in(new Array(corner.x, corner.y, corner.z));
  }
  //compute the smallest enclosing bounding sphere
  mb.build();
  //
  //current camera settings
  //
  var camera=scene.cameras.getByIndex(0);
  var res=''; //initialize result string
  //aperture angle of the virtual camera (perspective projection) *or*
  //orthographic scale (orthographic projection)
  if(camera.projectionType==camera.TYPE_PERSPECTIVE){
    var aac=camera.fov*180/Math.PI;
    if(host.util.printf('%.4f', aac)!=30)
      res+=host.util.printf('\n3Daac=%s,', aac);
  }else{
      camera.viewPlaneSize=2.*mb.radius();
      res+=host.util.printf('\n3Dortho=%s,', 1./camera.viewPlaneSize);
  }
  //camera roll
  var roll = camera.roll*180/Math.PI;
  if(host.util.printf('%.4f', roll)!=0)
    res+=host.util.printf('\n3Droll=%s,',roll);
  //target to camera vector
  var c2c=new Vector3();
  c2c.set(camera.position);
  c2c.subtractInPlace(camera.targetPosition);
  c2c.normalize();
  var x=(Math.abs(c2c.x) < 1e-12 ? 0 : c2c.x);
  var y=(Math.abs(c2c.y) < 1e-12 ? 0 : c2c.y);
  var z=(Math.abs(c2c.z) < 1e-12 ? 0 : c2c.z);
  if(!(x==0 && y==-1 && z==0))
    res+=host.util.printf('\n3Dc2c=%s %s %s,', x, y, z);
  //
  //new camera settings
  //
  //bounding sphere centre --> new camera target
  var coo=new Vector3();
  coo.set((mb.center())[0], (mb.center())[1], (mb.center())[2]);
  coo.x = (Math.abs(coo.x) < 1e-12 ? 0 : coo.x);
  coo.y = (Math.abs(coo.y) < 1e-12 ? 0 : coo.y);
  coo.z = (Math.abs(coo.z) < 1e-12 ? 0 : coo.z);
  if(coo.length)
    res+=host.util.printf('\n3Dcoo=%s %s %s,', coo.x, coo.y, coo.z);
  //radius of orbit
  if(camera.projectionType==camera.TYPE_PERSPECTIVE){
    var roo=mb.radius()/ Math.sin(aac * Math.PI/ 360.);
  }else{
    //orthographic projection
    var roo=mb.radius();
  }
  res+=host.util.printf('\n3Droo=%s,', roo);
  //update camera settings in the viewer
  var currol=camera.roll;
  camera.targetPosition.set(coo);
  camera.position.set(coo.add(c2c.scale(roo)));
  camera.roll=currol;
  //determine background colour
  rgb=scene.background.getColor();
  if(!(rgb.r==1 && rgb.g==1 && rgb.b==1))
    res+=host.util.printf('\n3Dbg=%s %s %s,', rgb.r, rgb.g, rgb.b);
  //determine lighting scheme
  switch(scene.lightScheme){
    case scene.LIGHT_MODE_FILE:
      curlights='Artwork';break;
    case scene.LIGHT_MODE_NONE:
      curlights='None';break;
    case scene.LIGHT_MODE_WHITE:
      curlights='White';break;
    case scene.LIGHT_MODE_DAY:
      curlights='Day';break;
    case scene.LIGHT_MODE_NIGHT:
      curlights='Night';break;
    case scene.LIGHT_MODE_BRIGHT:
      curlights='Hard';break;
    case scene.LIGHT_MODE_RGB:
      curlights='Primary';break;
    case scene.LIGHT_MODE_BLUE:
      curlights='Blue';break;
    case scene.LIGHT_MODE_RED:
      curlights='Red';break;
    case scene.LIGHT_MODE_CUBE:
      curlights='Cube';break;
    case scene.LIGHT_MODE_CAD:
      curlights='CAD';break;
    case scene.LIGHT_MODE_HEADLAMP:
      curlights='Headlamp';break;
  }
  if(curlights!='Artwork')
    res+=host.util.printf('\n3Dlights=%s,', curlights);
  //determine global render mode
  switch(scene.renderMode){
    case scene.RENDER_MODE_BOUNDING_BOX:
      currender='BoundingBox';break;
    case scene.RENDER_MODE_TRANSPARENT_BOUNDING_BOX:
      currender='TransparentBoundingBox';break;
    case scene.RENDER_MODE_TRANSPARENT_BOUNDING_BOX_OUTLINE:
      currender='TransparentBoundingBoxOutline';break;
    case scene.RENDER_MODE_VERTICES:
      currender='Vertices';break;
    case scene.RENDER_MODE_SHADED_VERTICES:
      currender='ShadedVertices';break;
    case scene.RENDER_MODE_WIREFRAME:
      currender='Wireframe';break;
    case scene.RENDER_MODE_SHADED_WIREFRAME:
      currender='ShadedWireframe';break;
    case scene.RENDER_MODE_SOLID:
      currender='Solid';break;
    case scene.RENDER_MODE_TRANSPARENT:
      currender='Transparent';break;
    case scene.RENDER_MODE_SOLID_WIREFRAME:
      currender='SolidWireframe';break;
    case scene.RENDER_MODE_TRANSPARENT_WIREFRAME:
      currender='TransparentWireframe';break;
    case scene.RENDER_MODE_ILLUSTRATION:
      currender='Illustration';break;
    case scene.RENDER_MODE_SOLID_OUTLINE:
      currender='SolidOutline';break;
    case scene.RENDER_MODE_SHADED_ILLUSTRATION:
      currender='ShadedIllustration';break;
    case scene.RENDER_MODE_HIDDEN_WIREFRAME:
      currender='HiddenWireframe';break;
  }
  if(currender!='Solid')
    res+=host.util.printf('\n3Drender=%s,', currender);
  //write result string to the console
  host.console.show();
//  host.console.clear();
  host.console.println('%%\n%% Copy and paste the following text to the\n'+
    '%% option list of \\includemedia!\n%%' + res + '\n');
}

function get3Dview () {
  var camera=scene.cameras.getByIndex(0);
  var coo=camera.targetPosition;
  var c2c=camera.position.subtract(coo);
  var roo=c2c.length;
  c2c.normalize();
  var res='VIEW%=insert optional name here\n';
  var x = (Math.abs(coo.x) < 1e-12 ? 0 : coo.x);
  var y = (Math.abs(coo.y) < 1e-12 ? 0 : coo.y);
  var z = (Math.abs(coo.z) < 1e-12 ? 0 : coo.z);
  if(!(x==0 && y==0 && z==0))
    res+=host.util.printf('  COO=%s %s %s\n', coo.x, coo.y, coo.z);
  x = (Math.abs(c2c.x) < 1e-12 ? 0 : c2c.x);
  y = (Math.abs(c2c.y) < 1e-12 ? 0 : c2c.y);
  z = (Math.abs(c2c.z) < 1e-12 ? 0 : c2c.z);
  if(!(x==0 && y==-1 && z==0))
    res+=host.util.printf('  C2C=%s %s %s\n', x, y, z);
  if(roo > 0.11e-17)
    res+=host.util.printf('  ROO=%s\n', roo);
  var roll = camera.roll*180/Math.PI;
  if(host.util.printf('%.4f', roll)!=0)
    res+=host.util.printf('  ROLL=%s\n', roll);
  if(camera.projectionType==camera.TYPE_PERSPECTIVE){
    var aac=camera.fov * 180/Math.PI;
    if(host.util.printf('%.4f', aac)!=30)
      res+=host.util.printf('  AAC=%s\n', aac);
  }else{
    if(host.util.printf('%.4f', camera.viewPlaneSize)!=1)
      res+=host.util.printf('  ORTHO=%s\n', 1./camera.viewPlaneSize);
  }
  rgb=scene.background.getColor();
  if(!(rgb.r==1 && rgb.g==1 && rgb.b==1))
    res+=host.util.printf('  BGCOLOR=%s %s %s\n', rgb.r, rgb.g, rgb.b);
  switch(scene.lightScheme){
    case scene.LIGHT_MODE_FILE:
      curlights='Artwork';break;
    case scene.LIGHT_MODE_NONE:
      curlights='None';break;
    case scene.LIGHT_MODE_WHITE:
      curlights='White';break;
    case scene.LIGHT_MODE_DAY:
      curlights='Day';break;
    case scene.LIGHT_MODE_NIGHT:
      curlights='Night';break;
    case scene.LIGHT_MODE_BRIGHT:
      curlights='Hard';break;
    case scene.LIGHT_MODE_RGB:
      curlights='Primary';break;
    case scene.LIGHT_MODE_BLUE:
      curlights='Blue';break;
    case scene.LIGHT_MODE_RED:
      curlights='Red';break;
    case scene.LIGHT_MODE_CUBE:
      curlights='Cube';break;
    case scene.LIGHT_MODE_CAD:
      curlights='CAD';break;
    case scene.LIGHT_MODE_HEADLAMP:
      curlights='Headlamp';break;
  }
  if(curlights!='Artwork')
    res+='  LIGHTS='+curlights+'\n';
  switch(scene.renderMode){
    case scene.RENDER_MODE_BOUNDING_BOX:
      defaultrender='BoundingBox';break;
    case scene.RENDER_MODE_TRANSPARENT_BOUNDING_BOX:
      defaultrender='TransparentBoundingBox';break;
    case scene.RENDER_MODE_TRANSPARENT_BOUNDING_BOX_OUTLINE:
      defaultrender='TransparentBoundingBoxOutline';break;
    case scene.RENDER_MODE_VERTICES:
      defaultrender='Vertices';break;
    case scene.RENDER_MODE_SHADED_VERTICES:
      defaultrender='ShadedVertices';break;
    case scene.RENDER_MODE_WIREFRAME:
      defaultrender='Wireframe';break;
    case scene.RENDER_MODE_SHADED_WIREFRAME:
      defaultrender='ShadedWireframe';break;
    case scene.RENDER_MODE_SOLID:
      defaultrender='Solid';break;
    case scene.RENDER_MODE_TRANSPARENT:
      defaultrender='Transparent';break;
    case scene.RENDER_MODE_SOLID_WIREFRAME:
      defaultrender='SolidWireframe';break;
    case scene.RENDER_MODE_TRANSPARENT_WIREFRAME:
      defaultrender='TransparentWireframe';break;
    case scene.RENDER_MODE_ILLUSTRATION:
      defaultrender='Illustration';break;
    case scene.RENDER_MODE_SOLID_OUTLINE:
      defaultrender='SolidOutline';break;
    case scene.RENDER_MODE_SHADED_ILLUSTRATION:
      defaultrender='ShadedIllustration';break;
    case scene.RENDER_MODE_HIDDEN_WIREFRAME:
      defaultrender='HiddenWireframe';break;
  }
  if(defaultrender!='Solid')
    res+='  RENDERMODE='+defaultrender+'\n';
  for(var i=0;i<scene.meshes.count;i++){
    var mesh=scene.meshes.getByIndex(i);
    var meshUTFName = '';
    for (var j=0; j<mesh.name.length; j++) {
      var theUnicode = mesh.name.charCodeAt(j).toString(16);
      while (theUnicode.length<4) theUnicode = '0' + theUnicode;
      meshUTFName += theUnicode;
    }
    var end=mesh.name.lastIndexOf('.');
    if(end>0) var meshUserName=mesh.name.substr(0,end);
    else var meshUserName=mesh.name;
    respart='  PART='+meshUserName+'\n';
    respart+='    UTF16NAME='+meshUTFName+'\n';
    defaultvals=true;
    if(!mesh.visible){
      respart+='    VISIBLE=false\n';
      defaultvals=false;
    }
    if(mesh.opacity<1.0){
      respart+='    OPACITY='+mesh.opacity+'\n';
      defaultvals=false;
    }
    currender=defaultrender;
    switch(mesh.renderMode){
      case scene.RENDER_MODE_BOUNDING_BOX:
        currender='BoundingBox';break;
      case scene.RENDER_MODE_TRANSPARENT_BOUNDING_BOX:
        currender='TransparentBoundingBox';break;
      case scene.RENDER_MODE_TRANSPARENT_BOUNDING_BOX_OUTLINE:
        currender='TransparentBoundingBoxOutline';break;
      case scene.RENDER_MODE_VERTICES:
        currender='Vertices';break;
      case scene.RENDER_MODE_SHADED_VERTICES:
        currender='ShadedVertices';break;
      case scene.RENDER_MODE_WIREFRAME:
        currender='Wireframe';break;
      case scene.RENDER_MODE_SHADED_WIREFRAME:
        currender='ShadedWireframe';break;
      case scene.RENDER_MODE_SOLID:
        currender='Solid';break;
      case scene.RENDER_MODE_TRANSPARENT:
        currender='Transparent';break;
      case scene.RENDER_MODE_SOLID_WIREFRAME:
        currender='SolidWireframe';break;
      case scene.RENDER_MODE_TRANSPARENT_WIREFRAME:
        currender='TransparentWireframe';break;
      case scene.RENDER_MODE_ILLUSTRATION:
        currender='Illustration';break;
      case scene.RENDER_MODE_SOLID_OUTLINE:
        currender='SolidOutline';break;
      case scene.RENDER_MODE_SHADED_ILLUSTRATION:
        currender='ShadedIllustration';break;
      case scene.RENDER_MODE_HIDDEN_WIREFRAME:
        currender='HiddenWireframe';break;
      //case scene.RENDER_MODE_DEFAULT:
      //  currender='Default';break;
    }
    if(currender!=defaultrender){
      respart+='    RENDERMODE='+currender+'\n';
      defaultvals=false;
    }
    if(!mesh.transform.isEqual(origtrans[mesh.name])){
      var lvec=mesh.transform.transformDirection(new Vector3(1,0,0));
      var uvec=mesh.transform.transformDirection(new Vector3(0,1,0));
      var vvec=mesh.transform.transformDirection(new Vector3(0,0,1));
      respart+='    TRANSFORM='
               +(Math.abs(lvec.x) < 1e-12 ? 0 : lvec.x)+' '
               +(Math.abs(lvec.y) < 1e-12 ? 0 : lvec.y)+' '
               +(Math.abs(lvec.z) < 1e-12 ? 0 : lvec.z)+' '
               +(Math.abs(uvec.x) < 1e-12 ? 0 : uvec.x)+' '
               +(Math.abs(uvec.y) < 1e-12 ? 0 : uvec.y)+' '
               +(Math.abs(uvec.z) < 1e-12 ? 0 : uvec.z)+' '
               +(Math.abs(vvec.x) < 1e-12 ? 0 : vvec.x)+' '
               +(Math.abs(vvec.y) < 1e-12 ? 0 : vvec.y)+' '
               +(Math.abs(vvec.z) < 1e-12 ? 0 : vvec.z)+' '
               +(Math.abs(mesh.transform.translation.x) < 1e-12 ? 0 : mesh.transform.translation.x)+' '
               +(Math.abs(mesh.transform.translation.y) < 1e-12 ? 0 : mesh.transform.translation.y)+' '
               +(Math.abs(mesh.transform.translation.z) < 1e-12 ? 0 : mesh.transform.translation.z)+'\n';
      defaultvals=false;
    }
    respart+='  END\n';
    if(!defaultvals) res+=respart;
  }

  //detect existing Clipping Plane (3DCrossSection)
  var clip=null;
  try {
    clip=scene.nodes.getByName("Clipping Plane");
  }catch(e){
    var ndcnt=scene.nodes.count;
    clip=scene.createClippingPlane();
    if(ndcnt!=scene.nodes.count){
      clip.remove();
      clip=null;
    }
  }
  if(clip){
    var centre=clip.transform.translation;
    var normal=clip.transform.transformDirection(new Vector3(0,0,1));
    res+='  CROSSSECT\n';
    var x = (Math.abs(centre.x) < 1e-12 ? 0 : centre.x);
    var y = (Math.abs(centre.y) < 1e-12 ? 0 : centre.y);
    var z = (Math.abs(centre.z) < 1e-12 ? 0 : centre.z);
    if(!(x==0 && y==0 && z==0))
      res+=host.util.printf('    CENTER=%s %s %s\n', x, y, z);
    var x = (Math.abs(normal.x) < 1e-12 ? 0 : normal.x);
    var y = (Math.abs(normal.y) < 1e-12 ? 0 : normal.y);
    var z = (Math.abs(normal.z) < 1e-12 ? 0 : normal.z);
    if(!(x==1 && y==0 && z==0))
      res+=host.util.printf('    NORMAL=%s %s %s\n', x, y, z);
    res+='  END\n';
  }
  res+='END\n';
  host.console.show();
//  host.console.clear();
  host.console.println('%%\n%% Add the following VIEW section to a file of\n'+
    '%% predefined views (See option "3Dviews"!).\n%%\n' +
    '%% The view may be given a name after VIEW=...\n' +
    '%% (Remove \'%\' in front of \'=\'.)\n%%');
  host.console.println(res + '\n');
}

//add items to 3D context menu
runtime.addCustomMenuItem("dfltview", "Generate Default View", "default", 0);
runtime.addCustomMenuItem("currview", "Get Current View", "default", 0);
runtime.addCustomMenuItem("csection", "Cross Section", "checked", 0);

//menu event handlers
menuEventHandler = new MenuEventHandler();
menuEventHandler.onEvent = function(e) {
  switch(e.menuItemName){
    case "dfltview": calc3Dopts(); break;
    case "currview": get3Dview(); break;
    case "csection":
      addremoveClipPlane(e.menuItemChecked);
      break;
  }
};
runtime.addEventHandler(menuEventHandler);

//global variable taking reference to currently selected mesh node;
var mshSelected=null;
selectionEventHandler=new SelectionEventHandler();
selectionEventHandler.onEvent=function(e){
  if(e.selected && e.node.constructor.name=="Mesh"){
    mshSelected=e.node;
  }else{
    mshSelected=null;
  }
}
runtime.addEventHandler(selectionEventHandler);

cameraEventHandler=new CameraEventHandler();
cameraEventHandler.onEvent=function(e){
  //store current transformation matrices of all mesh nodes in the scene
  var curtrans=getCurTrans();
  //detect existing clipping plane (cross section)
  var ndcnt=scene.nodes.count;
  var clip=scene.createClippingPlane();
  if(ndcnt!=scene.nodes.count){
    clip.remove();
    runtime.removeCustomMenuItem("csection");
    runtime.addCustomMenuItem("csection", "Cross Section", "checked", 0);
  } else {
    runtime.removeCustomMenuItem("csection");
    runtime.addCustomMenuItem("csection", "Cross Section", "checked", 1);
  }
  //restore previous position of mesh nodes
  restoreTrans(curtrans);
}
runtime.addEventHandler(cameraEventHandler);

//key event handler for moving, spinning and tilting objects
keyEventHandler=new KeyEventHandler();
keyEventHandler.onEvent=function(e){
  var target=null;
  var backtrans=new Matrix4x4();
  if(mshSelected){
    target=mshSelected;
    var trans=target.transform;
    var parent=target.parent;
    while(parent.transform){
      //build local to world transformation matrix
      trans.multiplyInPlace(parent.transform);
      //also build world to local back-transformation matrix
      backtrans.multiplyInPlace(parent.transform.inverse.transpose);
      parent=parent.parent;
    }
    backtrans.transposeInPlace();
  }else{
    try {
      target=scene.nodes.getByName("Clipping Plane");
    }catch(e){
      var ndcnt=scene.nodes.count;
      target=scene.createClippingPlane();
      if(ndcnt!=scene.nodes.count){
        target.remove();
        target=null;
      }
    }
  }
  if(!target) return;
  switch(e.characterCode){
    case 30://tilt up
      tiltTarget(target, -Math.PI/900);
      break;
    case 31://tilt down
      tiltTarget(target, Math.PI/900);
      break;
    case 28://spin right
      spinTarget(target, -Math.PI/900);
      break;
    case 29://spin left
      spinTarget(target, Math.PI/900);
      break;
    case 120: //x
      translateTarget(target, new Vector3(1,0,0), e);
      break;
    case 121: //y
      translateTarget(target, new Vector3(0,1,0), e);
      break;
    case 122: //z
      translateTarget(target, new Vector3(0,0,1), e);
      break;
    case 88: //shift + x
      translateTarget(target, new Vector3(-1,0,0), e);
      break;
    case 89: //shift + y
      translateTarget(target, new Vector3(0,-1,0), e);
      break;
    case 90: //shift + z
      translateTarget(target, new Vector3(0,0,-1), e);
      break;
    case 115: //s
      scaleTarget(target, 1, e);
      break;
    case 83: //shift + s
      scaleTarget(target, -1, e);
      break;
  }
  if(mshSelected)
    target.transform.multiplyInPlace(backtrans);
}
runtime.addEventHandler(keyEventHandler);

function tiltTarget(t,a){
  var centre=new Vector3();
  if(mshSelected) {
    centre.set(t.transform.transformPosition(t.computeBoundingBox().center));
  }else{
    centre.set(t.transform.translation);
  }
  var rotVec=t.transform.transformDirection(new Vector3(0,1,0));
  rotVec.normalize();
  t.transform.translateInPlace(centre.scale(-1));
  t.transform.rotateAboutVectorInPlace(a, rotVec);
  t.transform.translateInPlace(centre);
}

function spinTarget(t,a){
  var centre=new Vector3();
  var rotVec=new Vector3(0,0,1);
  if(mshSelected) {
    centre.set(t.transform.transformPosition(t.computeBoundingBox().center));
    rotVec.set(t.transform.transformDirection(rotVec));
    rotVec.normalize();
  }else{
    centre.set(t.transform.translation);
  }
  t.transform.translateInPlace(centre.scale(-1));
  t.transform.rotateAboutVectorInPlace(a, rotVec);
  t.transform.translateInPlace(centre);
}

//translates object by amount calculated based on Canvas size
function translateTarget(t, d, e){
  var cam=scene.cameras.getByIndex(0);
  if(cam.projectionType==cam.TYPE_PERSPECTIVE){
    var scale=Math.tan(cam.fov/2)
              *cam.targetPosition.subtract(cam.position).length
              /Math.min(e.canvasPixelWidth,e.canvasPixelHeight);
  }else{
    var scale=cam.viewPlaneSize/2
              /Math.min(e.canvasPixelWidth,e.canvasPixelHeight);
  }
  t.transform.translateInPlace(d.scale(scale));
}

//scales object by amount calculated based on Canvas size
function scaleTarget(t, d, e){
  if(mshSelected) {
    var bbox=t.computeBoundingBox();
    var diag=new Vector3(bbox.max.x, bbox.max.y, bbox.max.z);
    diag.subtractInPlace(bbox.min);
    var dlen=diag.length;

    var cam=scene.cameras.getByIndex(0);
    if(cam.projectionType==cam.TYPE_PERSPECTIVE){
      var scale=Math.tan(cam.fov/2)
                *cam.targetPosition.subtract(cam.position).length
                /dlen
                /Math.min(e.canvasPixelWidth,e.canvasPixelHeight);
    }else{
      var scale=cam.viewPlaneSize/2
                /dlen
                /Math.min(e.canvasPixelWidth,e.canvasPixelHeight);
    }
    var centre=new Vector3();
    centre.set(t.transform.transformPosition(t.computeBoundingBox().center));
    t.transform.translateInPlace(centre.scale(-1));
    t.transform.scaleInPlace(1+d*scale);
    t.transform.translateInPlace(centre);
  }
}

function addremoveClipPlane(chk) {
  var clip=scene.createClippingPlane();
  if(chk){
    //add Clipping Plane and place its center either into the camera target
    //position or into the centre of the currently selected mesh node
    var centre=new Vector3();
    if(mshSelected){
      //local to parent transformation matrix
      var trans=mshSelected.transform;
      //build local to world transformation matrix by recursively
      //multiplying the parent's transf. matrix on the right
      var parent=mshSelected.parent;
      while(parent.transform){
        trans=trans.multiply(parent.transform);
        parent=parent.parent;
      }
      //get the centre of the mesh (local coordinates)
      centre.set(mshSelected.computeBoundingBox().center);
      //transform the local coordinates to world coords
      centre.set(trans.transformPosition(centre));
      mshSelected=null;
    }else{
      centre.set(scene.cameras.getByIndex(0).targetPosition);
    }
    clip.transform.setView(
      new Vector3(0,0,0), new Vector3(1,0,0), new Vector3(0,1,0));
    clip.transform.translateInPlace(centre);
  }else{
    clip.remove();
  }
}

//function to store current transformation matrix of all mesh nodes in the scene
function getCurTrans() {
  var nc=scene.meshes.count;
  var tA=new Array(nc);
  for(var i=0; i<nc; i++){
    var cm=scene.meshes.getByIndex(i);
    tA[cm.name]=new Matrix4x4(cm.transform);
  }
  return tA;
}

//function to restore transformation matrices given as arg
function restoreTrans(tA) {
  for(var i=0; i<tA.length; i++){
    var msh=scene.meshes.getByIndex(i);
    msh.transform.set(tA[msh.name]);
  }
}

//store original transformation matrix of all mesh nodes in the scene
var origtrans=getCurTrans();

//set initial state of "Cross Section" menu entry
cameraEventHandler.onEvent(1);

//host.console.clear();


==> 3Dspintool.js <==
////////////////////////////////////////////////////////////////////////////////
//
// (C) 2012, Alexander Grahn
//
// 3Dspintool.js
//
// version 20120301
//
////////////////////////////////////////////////////////////////////////////////
//
// 3D JavaScript to be used with media9.sty (option `add3Djscript')
//
// enables the Spin tool (also accessible via 3D toolbar or context menu)
// upon activation of the 3D scene; the scene then rotates around the upright
// axis while dragging with the mouse
//
// This work may be distributed and/or modified under the
// conditions of the LaTeX Project Public License, either version 1.3
// of this license or (at your option) any later version.
// The latest version of this license is in
//   http://www.latex-project.org/lppl.txt
// and version 1.3 or later is part of all distributions of LaTeX
// version 2005/12/01 or later.
//
// This work has the LPPL maintenance status `maintained'.
//
// The Current Maintainer of this work is A. Grahn.
//
////////////////////////////////////////////////////////////////////////////////

runtime.setCurrentTool(runtime.TOOL_NAME_SPIN);


==> animation.js <==
////////////////////////////////////////////////////////////////////////////////
//
// (C) 2012, Alexander Grahn
//
// animation.js
//
// version 20120301
//
////////////////////////////////////////////////////////////////////////////////
//
// JavaScript for use with `add3DJScript' option of \includemedia
//
// * Activates keyframe animation embedded in the u3d file.
// * Arrow keys `Down', `Up' can be used for speeding up and
//   slowing down a running animation, key `Home' for reverting
//   to the default speed.
//
// * Adjustable parameters:
var  rate = 1; // 1 --> use original speed as default
var  palindrome = true; // true --> play forth and back
//
// This work may be distributed and/or modified under the
// conditions of the LaTeX Project Public License, either version 1.3
// of this license or (at your option) any later version.
// The latest version of this license is in
//   http://www.latex-project.org/lppl.txt
// and version 1.3 or later is part of all distributions of LaTeX
// version 2005/12/01 or later.
//
// This work has the LPPL maintenance status `maintained'.
// 
// The Current Maintainer of this work is A. Grahn.
//
////////////////////////////////////////////////////////////////////////////////

//get the first animation in the scene
var myAnim = scene.animations.getByIndex(0);
myAnim.wallTime = 0;
myAnim.speed = 1;
myAnim.myLength = myAnim.endTime - myAnim.startTime;
scene.activateAnimation(myAnim);

//method to set animation speed
myAnim.setSpeed = function (speed) {
  speed = Math.abs(speed);
  this.wallTime /= speed/this.speed; //correct the walltime
  this.speed = speed;
};

//method to change animation speed by a factor
myAnim.changeSpeed = function (mult) {
  this.wallTime /= mult; //correct the walltime
  this.speed *= mult;
};

//set default speed
myAnim.setSpeed(rate);

//menu items
runtime.addCustomMenuItem("faster", "Faster (Key Up)", "default", 0);
runtime.addCustomMenuItem("slower", "Slower (Key Down)", "default", 0);
runtime.addCustomMenuItem("default", "Default Speed (Key Home)", "default", 0);

//menu handler to control speed
menuEventHandler = new MenuEventHandler();
menuEventHandler.onEvent = function(e) {
  if (e.menuItemName == "faster") {
    myAnim.changeSpeed(1.25);
  }
  else if (e.menuItemName == "slower") {
    myAnim.changeSpeed(1/1.25);
  }
  else if (e.menuItemName == "default") {
    myAnim.setSpeed(rate);
  }
};
runtime.addEventHandler(menuEventHandler);

//key handler to control speed
keyEventHandler = new KeyEventHandler();
keyEventHandler.onKeyDown = true;
keyEventHandler.onEvent = function(e) {
  switch(e.characterCode) {
    case 30: //key up
      myAnim.changeSpeed(1.05);
      break;

    case 31: //key down
      myAnim.changeSpeed(1/1.05);
      break;

    case 4: //key home
      myAnim.setSpeed(rate);
      break;

    case 1: //key end
      myAnim.setSpeed(rate);
      break;
  }
};
runtime.addEventHandler(keyEventHandler);

//run the animation using a TimeEventHandler
myTimer = new TimeEventHandler();
myTimer.onTimeChange = true;
myTimer.onEvent = function(e) {
  myAnim.wallTime += e.deltaTime;
  if (palindrome == true) {
    myAnim.currentTime =
      myAnim.startTime
      + myAnim.myLength/2
        * (1 - Math.cos(Math.PI * myAnim.speed/myAnim.myLength * myAnim.wallTime));
  } else {
    myAnim.currentTime = myAnim.startTime
      + (myAnim.speed * myAnim.wallTime % myAnim.myLength);
  }
};
runtime.addEventHandler(myTimer);


==> asylabels.js <==
////////////////////////////////////////////////////////////////////////////////
//
// (C) 2012, Alexander Grahn
//
// asylabels.js
//
// version 20120301
//
////////////////////////////////////////////////////////////////////////////////
//
// 3D JavaScript to be used with media9.sty (option `add3Djscript') for
// Asymptote generated PRC files
//
// adds billboard behaviour to text labels in Asymptote PRC files for improved
// visibility, they always face the camera while dragging the 3d object with the
// mouse.
//
//
// This work may be distributed and/or modified under the
// conditions of the LaTeX Project Public License, either version 1.3
// of this license or (at your option) any later version.
// The latest version of this license is in
//   http://www.latex-project.org/lppl.txt
// and version 1.3 or later is part of all distributions of LaTeX
// version 2005/12/01 or later.
//
// This work has the LPPL maintenance status `maintained'.
// 
// The Current Maintainer of this work is A. Grahn.
//
////////////////////////////////////////////////////////////////////////////////

//recursive function which computes the lower left BBox corner of a text
//label; it marches through all sibling mesh nodes the label is composed of;
//the returned Vector3 object will become the pivot point of the label
function nextCenter(msh){
  //compute local-to-world transf. matrix of current mesh node
  var trans=new Matrix4x4(msh.transform);
  var parent=msh.parent;
  while(parent.transform){
    trans.multiplyInPlace(parent.transform);
    parent=parent.parent;
  }

  //min BBox corner of current mesh node
  var min=new Vector3();
  min.set(msh.computeBoundingBox().min);
  min.set(trans.transformPosition(min));

  //get min BBox corner closest to origin (0,0,0)
  if(msh.nextSibling){
    var nextmin=nextCenter(msh.nextSibling);
    return(min.length < nextmin.length ? min : nextmin);
  }else{
    return(min);
  }
}

//find all text labels in the scene and determine pivoting points
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var center=new Array();
var index=new Array();
for(var i=0; i<nodes.count; i++){
  var node=nodes.getByIndex(i); 
  var name=node.name;
  var end=name.lastIndexOf(".")-1;
  if(end > 0){
    if(name.charAt(end) == "\001"){
      var start=name.lastIndexOf("-")+1;
      if(end-start > 0) {
        index.push(i);
        center.push(nextCenter(node.firstChild));
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var camera=scene.cameras.getByIndex(0); 

//event handler to maintain upright position of text labels
billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  for(var i=0; i<index.length; i++){
    var node=nodes.getByIndex(index[i]);
    var R=Matrix4x4();
    R.setView(zero,direction,up);
    var c=center[i];
    var T=node.transform;
    T.setIdentity();
    T.translateInPlace(c.scale(-1));
    T.multiplyInPlace(R);
    T.translateInPlace(c);
  }

  runtime.refresh(); 
}
runtime.addEventHandler(billboardHandler);

runtime.refresh();

